Fatigue detection via sequential testing of biomechanical data using martingale statistic

Injuries to the knee joint are very common for long-distance and frequent runners, an issue which is often attributed to fatigue. We address the problem of fatigue detection from biomechanical data from different sources, consisting of lower extremity joint angles and ground reaction forces from running athletes with the goal of better understanding the impact of fatigue on the biomechanics of runners in general and on an individual level. This is done by sequentially testing for change in a datastream using a simple martingale test statistic. Time-uniform probabilistic martingale bounds are provided which are used as thresholds for the test statistic. Sharp bounds can be developed by a hybrid of a piece-wise linear- and a law of iterated logarithm- bound over all time regimes, where the probability of an early detection is controlled in a uniform way. If the underlying distribution of the data gradually changes over the course of a run, then a timely upcrossing of the martingale over these bounds is expected. The methods are developed for a setting when change sets in gradually in an incoming stream of data. Parameter selection for the bounds are based on simulations and methodological comparison is done with respect to existing advances. The algorithms presented here can be easily adapted to an online change-detection setting. Finally, we provide a detailed data analysis based on extensive measurements of several athletes and benchmark the fatigue detection results with the runners' individual feedback over the course of the data collection. Qualitative conclusions on the biomechanical profiles of the athletes can be made based on the shape of the martingale trajectories even in the absence of an upcrossing of the threshold.

==> images/allRunners_IMU.py <==
import numpy as np
import matplotlib.pyplot as plt
import base_funcs as bf
import marti_bounds as bounds

def pointData(dataMatrix, ref_len, m = 4):
    """computes data points from strides for analysis"""
    mean_curve_ref = np.mean(dataMatrix[0: ref_len, :], axis= 0)
    test_data_points = np.linalg.norm(dataMatrix[ref_len: , :] - mean_curve_ref, axis = 1, ord = 2)
    outliers = np.abs(test_data_points - np.mean(test_data_points)) > m*np.std(test_data_points)
    test_data_points[outliers] = np.mean(test_data_points)
    #print(np.var(test_data_points))
    return test_data_points

def quant_thresh(point_data, alpha, num_repeats= 100):
    """helper function: computes the threshold value for init segmentation??"""
    datapoints = point_data//4
    num_points = 50
    thresh_val = []
    for _ in range(num_repeats):
        random_sample= np.random.choice(datapoints, num_points)
        xi_n = np.quantile(random_sample, 1-alpha)
        thresh_val.append(xi_n)
    return thresh_val

def biomechanical_data(dataMatrix, alpha, ref_len, shift, Xi_val = None):
    """computes martingale based on local tests"""
    point_data = pointData(dataMatrix, ref_len)
    threshold = None
    if Xi_val == True:
        threshold = quant_thresh(point_data, alpha)
    _, martingale, _, _ = bf.compute_martingale(point_data, alpha,ref_len, shift, thresh_val= threshold)
    return martingale, point_data# , mean_curve, total_number_strides, dataMatrix, point_data, len_refData

def marti_left_right(system, participant_num, joint_name, alpha, ref_len, shift_left, shift_right):
    """computes left and right martingales for IMU"""
    system = 'imu'
    file_path ='/home/rupsa/Documents/biomechanical_data/participant_' + participant_num #+ '/L' + joint_name +  '/SDI'+ participant_num +'_' + system+ '.csv'
    data_left =  np.genfromtxt(file_path + '/L' + joint_name +  '/SDI'+ participant_num +'_' + system+ '.csv', delimiter=',')
    data_right =  np.genfromtxt(file_path+ '/R' + joint_name +  '/SDI'+ participant_num +'_' + system+ '.csv', delimiter=',')
    marti_left, points_left = biomechanical_data(data_left, alpha, ref_len, shift_left)
    marti_right, points_right = biomechanical_data(data_right, alpha, ref_len, shift_right)
    return marti_left, marti_right, points_left, points_right, data_right


alpha = bounds.alpha
ref_len = 200
shift = 0.1#0.21


jointName = 'kneeAngle'


fig, (axs1, axs2, axs3, axs4, axs5) = plt.subplots(1, 5)
fig.suptitle("Knee angle data from all runners")

participant_num = '01'
imu_left, imu_right, imu_points_left, imu_points_right , data_right= marti_left_right('imu', participant_num, jointName, alpha, ref_len, shift_left=shift, shift_right= shift)
axs1.plot(imu_left, label = 'left')
axs1.plot(imu_right, label = 'right')
axs1.plot(range(-200, len(imu_points_left)-200), imu_points_left, ".",  alpha = 0.05)
num_x_val = len(imu_left)
for j in range(bounds.partitions):
    thresh = bf.abline(bounds.slope[j], bounds.intercept[j],axs1, num_x_val, start_val=bounds.tau[j], end_val=bounds.tau[j+1]) #!!

participant_num = '04'
imu_left, imu_right, imu_points_left, imu_points_right , data_right= marti_left_right('imu', participant_num, jointName, alpha, ref_len, shift_left=shift, shift_right=shift)
axs2.plot(imu_left, label = 'left')
axs2.plot(imu_right, label = 'right')

axs2.plot(range(-200, len(imu_points_left)-200), imu_points_left, ".",  alpha = 0.05)
num_x_val = len(imu_left)
for j in range(bounds.partitions):
    thresh = bf.abline(bounds.slope[j], bounds.intercept[j],axs2, num_x_val, start_val=bounds.tau[j], end_val=bounds.tau[j+1]) #!!


participant_num = '06'
imu_left, imu_right, imu_points_left, imu_points_right , data_right= marti_left_right('imu', participant_num, jointName, alpha, ref_len, shift_left= shift, shift_right= shift)
axs3.plot(imu_left, label = 'left')
axs3.plot(imu_right, label = 'right')


axs3.plot(range(-200, len(imu_points_left)-200), imu_points_left, ".",  alpha = 0.05)
num_x_val = len(imu_left)
for j in range(bounds.partitions):
    thresh = bf.abline(bounds.slope[j], bounds.intercept[j],axs3, num_x_val, start_val=bounds.tau[j], end_val=bounds.tau[j+1]) #!!


participant_num = '07'
imu_left, imu_right, imu_points_left, imu_points_right , data_right= marti_left_right('imu', participant_num, jointName, alpha, ref_len, shift_left= shift-0.05, shift_right= shift-0.05)
axs4.plot(imu_left, label = 'left')
axs4.plot(imu_right, label = 'right')


axs4.plot(range(-200, len(imu_points_left)-200), imu_points_left, ".",  alpha = 0.05)
num_x_val = len(imu_left)
for j in range(bounds.partitions):
    thresh = bf.abline(bounds.slope[j], bounds.intercept[j],axs4, num_x_val, start_val=bounds.tau[j], end_val=bounds.tau[j+1]) #!!


participant_num = '09'
imu_left, imu_right, imu_points_left, imu_points_right , data_right= marti_left_right('imu', participant_num, jointName, alpha, ref_len, shift_left= shift, shift_right= shift)
axs5.plot(imu_left, label = 'left')
axs5.plot(imu_right, label = 'right')


axs5.plot(range(-200, len(imu_points_left)-200), imu_points_left, ".",  alpha = 0.05)
num_x_val = len(imu_left)
for j in range(bounds.partitions):
    thresh = bf.abline(bounds.slope[j], bounds.intercept[j],axs5, num_x_val, start_val=bounds.tau[j], end_val=bounds.tau[j+1]) #!!



plt.show()
